Assembling Two Parts in One Hand

A hallmark of human dexterity is the cooperative use of fingers, where different fingers take on distinct yet coordinated roles to accomplish fine manipu- lation, such as capping a pen with the hand that holds it. We study this finger-level coordination through in-hand assembly: mating two rigid objects within a single dexterous hand, with no second arm and no fixture. We present a reinforcement learning formulation to solve this problem in a unified framework, which is driven by a goal relative pose between the two parts. Finger coordination is shaped by a function-based auxiliary reward and regularized toward a single human reference pose, while domain randomization and a fusion of historical proprioception and object observation confer robustness to occlusion-induced estimation noise. The same recipe solves three different assembly tasks (Bottle, Syringe, and Marker). Trained purely in simulation, the policies transfer zero-shot to hardware with a single camera, demonstrating robustness to state-estimation errors caused by oc- clusion. Our experiments also reveal that in-hand assembly places demands on hand morphology and can serve as a benchmark for modern robotic hand systems. Videos and code are available at https://ltbgbird.github.io/in-hand-assembly-page/.

==> figures/generate_additional_results.py <==
"""Rebuild appendix figures without changing the existing main-text plots.

Marker data come from the supplied corl26_plot (1) bundle. The occlusion
distributions are preserved as raster artwork because raw samples were not
provided; only labels and legends are typeset again. No samples are inferred.
"""

from pathlib import Path
import json

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
from PIL import Image
import numpy as np


ROOT = Path(__file__).resolve().parent
DATA = ROOT / "data"
WIDTH = 0.65 * 5.5
FONT = "Times New Roman"
plt.rcParams.update({
    "font.family": FONT,
    "font.size": 6.7,
    "axes.labelsize": 8.2,
    "xtick.labelsize": 6.7,
    "ytick.labelsize": 6.7,
    "legend.fontsize": 6.6,
    "mathtext.fontset": "stix",
    "axes.linewidth": 0.6,
    "pdf.fonttype": 42,
    "savefig.dpi": 300,
})


def save(fig, name):
    fig.savefig(ROOT / f"{name}.pdf")
    plt.close(fig)


def axis_style(ax):
    ax.spines[["top", "right"]].set_visible(False)
    ax.set_axisbelow(True)
    ax.grid(axis="y", color="#e7e2d7", linestyle=(0, (3, 4)), linewidth=0.6)
    ax.tick_params(length=2.5, width=0.6)


def marker_ablation():
    d = json.loads((DATA / "marker_ablation.json").read_text())
    row = d["rows"][0]
    values, errors, rates = (np.array(row[k][0]) for k in ("values", "errors", "success_rates"))
    # Match the existing main-text ablation image's physical width and aspect ratio.
    with Image.open(ROOT / "grouped_ablation_plot.png") as original:
        aspect = original.height / original.width
    fig, ax = plt.subplots(figsize=(WIDTH, WIDTH * aspect))
    fig.subplots_adjust(left=0.15, right=0.99, bottom=0.24, top=0.69)
    axis_style(ax)
    x = np.arange(len(values))
    ax.bar(x, values, width=0.7, yerr=errors, color=d["colors"],
           error_kw={"elinewidth": 0.7, "capsize": 2, "capthick": 0.7},
           edgecolor="white", linewidth=0.5)
    ax.set_ylim(d["ylim"])
    ax.set_yticks([150, 500, 1000, 1500])
    ax.set_ylabel("Goal-reaching reward")
    ax.set_xticks(x, [f"{r:g}%" for r in rates])
    ax.tick_params(axis="x", length=0, pad=3)
    ax.set_xlabel("Success rate", labelpad=3)
    for pos, val, err in zip(x, values, errors):
        ax.text(pos, val + err + 25, f"{val:.1f}", ha="center", va="bottom", fontsize=6.6)
    handles = [Patch(facecolor=c, label=m) for c, m in zip(d["colors"], d["methods"])]
    fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(0.5, 1.02),
               ncol=2, frameon=False, handlelength=1.1, columnspacing=1.0,
               labelspacing=0.35)
    save(fig, "marker_ablation")


def marker_noise():
    d = json.loads((DATA / "marker_noise.json").read_text())
    # Match the main-text noise figure's physical width and aspect ratio.
    with Image.open(ROOT / "estimation_errors_2.jpg") as original:
        aspect = original.height / original.width
    fig, ax = plt.subplots(figsize=(WIDTH, WIDTH * aspect))
    fig.subplots_adjust(left=0.16, right=0.99, bottom=0.28, top=0.73)
    axis_style(ax)
    for xkey, ykey, color, label in [
        ("GAUSSIAN_X_VALUES", "GAUSSIAN_SERIES", "#4f6f52", "Gaussian noise"),
        ("OFFSET_X_VALUES", "OFFSET_SERIES", "#b06c49", "Offset noise"),
    ]:
        values = next(iter(d[ykey].values()))
        ax.plot(d[xkey], values, color=color, marker="o", markersize=3.5,
                markerfacecolor="white", markeredgewidth=1, linewidth=1.5, label=label)
    ax.axhline(d["PROPRIOCEPTION_ONLY_BASELINE"]["value"], color="#777b72",
               linestyle=(0, (5, 3)), linewidth=1.1, label="Proprioception-only")
    ax.set_xticks([0, 1, 2, 3])
    ax.set_ylim(d["Y_LIM"])
    ax.set_yticks(d["Y_TICKS"])
    ax.set_xlabel("Noise magnitude (cm)", labelpad=2)
    ax.set_ylabel("Goal-reaching reward")
    fig.legend(*ax.get_legend_handles_labels(), loc="upper center",
               bbox_to_anchor=(0.54, 1.03), ncol=2, frameon=False,
               handlelength=1.8, columnspacing=1.0, labelspacing=0.35)
    save(fig, "marker_noise")


def physical_occlusion():
    raw = np.asarray(Image.open(DATA / "physical_occlusion_original.png").convert("RGB"))
    fig, axes = plt.subplots(1, 3, figsize=(5.5, 2.05), sharey=True)
    fig.subplots_adjust(left=0.095, right=0.915, bottom=0.24, top=0.71, wspace=0.15)
    top, bottom, reference_y = 81, 443, 137
    ymax = 1.5 * (bottom - top) / (bottom - reference_y)
    panels = [
        (166, 716, "(a) Bottle", "Bottle body", "Bottle cap"),
        (782, 1332, "(b) Syringe", "Barrel", "Plunger"),
        (1397, 1947, "(c) Marker", "Marker cap", "Marker body"),
    ]
    for ax, (left, right, title, first, second) in zip(axes, panels):
        artwork = raw[top:bottom, left:right].copy()
        # Original legends occupy an empty upper-right region, away from samples.
        # Preserve the original red reference-line pixels through that region.
        region = artwork[15:135, 220:]
        red = (region[:, :, 0] > 150) & (region[:, :, 1] < 100) & (region[:, :, 2] < 100)
        original = region.copy()
        region[:] = 255
        region[red] = original[red]
        ax.imshow(artwork, extent=(-0.5, 5.5, 0, ymax), aspect="auto", interpolation="none")
        ax.set_xlim(-0.5, 5.5)
        ax.set_ylim(0, ymax)
        ax.spines[["top", "right"]].set_visible(False)
        ax.set_xticks(range(6), [15, 30, 50, 75, 90, 100])
        ax.set_yticks([0, 0.5, 1.0, 1.5])
        ax.tick_params(length=2.5, width=0.6, labelsize=6.7)
        ax.text(0, 1.43, title, transform=ax.transAxes, fontsize=8.2, fontweight="bold")
        handles = [Patch(facecolor="#6bb1d5", edgecolor="#1684b4", label=first),
                   Patch(facecolor="#efa66c", edgecolor="#d56a15", label=second)]
        ax.legend(handles=handles, loc="lower left", bbox_to_anchor=(-0.035, 1.01),
                  borderaxespad=0, frameon=False, handlelength=1.0, fontsize=6.6,
                  labelspacing=0.15)
    axes[0].set_ylabel("Translation error (cm)", fontsize=8.2)
    fig.supxlabel("Visible fraction (%)", y=0.025, fontsize=8.2)
    right_axis = axes[-1].twinx()
    right_axis.set_ylim(0, ymax)
    right_axis.set_yticks([(bottom - y) / (bottom - top) * ymax for y in [433, 262, 92]],
                         [0, 50, 100])
    right_axis.set_ylabel("Failure rate (%)", fontsize=8.2)
    right_axis.spines[["top", "left", "bottom"]].set_visible(False)
    right_axis.tick_params(length=2.5, width=0.6, labelsize=6.7)
    save(fig, "physical_occlusion")


if __name__ == "__main__":
    marker_ablation()
    marker_noise()
    physical_occlusion()

